When Do LLMs Apply the Wrong Law? Diagnosing LLM Failures in Temporal Legal Reasoning

Legal reasoning requires identifying which version of a statute applies to a case, typically based on when the legally relevant events occurred rather than when the case is adjudicated. Yet whether large language models (LLMs) can reliably perform such temporal legal reasoning remains largely unexplored. We formalize this task as Temporal Applicable-Law Determination (TALD), and construct a TALD-Bench, a benchmark of 51,956 Chinese civil judgments spanning the enactment of the Civil Code. Evaluating nine advanced LLMs, we identify three key findings. First, models exhibit a strong bias toward newer law, achieving over 70% accuracy on new-law cases but below 25% on old-law cases. Second, models demonstrate substantial knowledge of statutory versions and temporal-effect rules, yet struggle to apply this knowledge to cases. Stronger general reasoning performance does not consistently translate into better TALD accuracy, whereas temporal-law hints yield substantial improvements, suggesting a bottleneck in how models deploy their existing capabilities. Third, temporal-law hints also increase uncertainty during statutory-version reasoning, suggesting that they may help models reconsider their default preference for newer law. Our findings highlight the importance of adapting how LLMs apply existing capabilities, rather than relying solely on improvements in legal knowledge or general reasoning.

==> others/plot_reasoning_correlations.py <==
"""Generate the RQ2 scatter plots from the preserved external-score table."""
from pathlib import Path
import math
import re

ROOT = Path(__file__).resolve().parents[1]


def ranks(values):
    ordered = sorted(values)
    return [(ordered.index(value) + 1 + len(ordered) - ordered[::-1].index(value)) / 2
            for value in values]


def spearman(x, y):
    x, y = ranks(x), ranks(y)
    x = [value - sum(x) / len(x) for value in x]
    y = [value - sum(y) / len(y) for value in y]
    return sum(a * b for a, b in zip(x, y)) / math.sqrt(
        sum(a * a for a in x) * sum(b * b for b in y))


def main():
    rows = []
    model = None
    for line in (ROOT / "tables/app_external_reasoning.tex").read_text().splitlines():
        cells = [cell.strip() for cell in line.split("&")]
        if len(cells) != 7 or not re.fullmatch(r"\d+\.\d+", cells[2]):
            continue
        model = cells[0] or model
        rows.append((model, cells[1], float(cells[2]), float(cells[3]),
                     float(cells[6].split()[0])))
    assert len(rows) == 13
    models = list(dict.fromkeys(row[0] for row in rows))
    colors = ["245F9E", "897675", "B92E26", "5B7B99", "5096DE", "32485E", "A6C8EA"]
    parts = ["% Generated by others/plot_reasoning_correlations.py.\n",
             "\\begin{figure*}[t]\n\\centering\n\\captionsetup[subfloat]{position=top,font={small,sf,bf}}\n"]
    for index, color in enumerate(colors):
        parts.append(f"\\definecolor{{reasoning{index}}}{{HTML}}{{{color}}}\n")
    panels = [(2, 4, "GPQA score", "TALD accuracy", "GPQA and TALD", "gpqa_tald"),
              (3, 4, "HLE score", "TALD accuracy", "HLE and TALD", "hle_tald"),
              (2, 3, "GPQA score", "HLE score", "GPQA and HLE", "gpqa_hle")]
    for panel, (x, y, xlabel, ylabel, title, label) in enumerate(panels):
        rho = spearman([row[x] for row in rows], [row[y] for row in rows])
        print(f"{title}: Spearman rho={rho:.6f}, N={len(rows)}")
        parts.append(f"\\subfloat[{title}.\\label{{fig:{label}}}]{{%\n")
        parts.append("\\begin{minipage}[t]{0.32\\textwidth}\n\\centering\n"
                     "\\begin{tikzpicture}\n\\begin{axis}[\ntald plot,\n"
                     "width=0.69\\linewidth, height=3.5cm, scale only axis,\n"
                     "axis lines*=left, axis line style={taldaxis, line width=0.6pt}, tick style={taldaxis},\n"
                     "tick align=outside, tick label style={font=\\scriptsize\\sffamily},\n"
                     "label style={font=\\small\\sffamily}, ymajorgrids=true, grid style={taldgrid, line width=0.5pt},\n")
        parts.append(f"xlabel={{{xlabel}}}, ylabel={{{ylabel}}},\n")
        parts.append("xmin=62, xmax=93, xtick={65,75,85},\n" if x == 2 else
                     "xmin=0, xmax=44, xtick={0,20,40},\n")
        parts.append("ymin=0, ymax=0.33, ytick={0,0.1,0.2,0.3},\n" if y == 4 else
                     "ymin=0, ymax=44, ytick={0,20,40},\n")
        if panel == 0:
            parts.append("legend to name=reasoninglegend, legend columns=4,\n"
                         "legend style={draw=none,font=\\scriptsize\\sffamily,"
                         "/tikz/every even column/.append style={column sep=1em}},\n")
        parts.append("]\n")
        for index, model in enumerate(models):
            for row in rows:
                if row[0] != model:
                    continue
                reasoning = row[1] in {"reasoner", "thinking", "max", "low"}
                marker = "*" if reasoning else "o"
                parts.append(f"\\addplot[only marks, color=reasoning{index}, mark={marker}, "
                             f"mark size=2.5pt, line width=0.85pt, forget plot] "
                             f"coordinates {{({row[x]:g},{row[y]:g})}};\n")
            if panel == 0:
                parts.append(f"\\addlegendimage{{only marks,color=reasoning{index},mark=*}}\n"
                             f"\\addlegendentry{{{model}}}\n")
        anchor, position = ("north east", "0.97,0.98") if panel < 2 else ("north west", "0.03,0.98")
        parts.append(f"\\node[anchor={anchor},font=\\small\\sffamily\\bfseries\\boldmath,"
                     "align=left,fill=white,inner sep=2pt] "
                     f"at (rel axis cs:{position}) {{$\\rho={rho:.2f}$}};\n")
        parts.append("\\end{axis}\n\\end{tikzpicture}\n\\end{minipage}}\n")
        if panel < 2:
            parts.append("\\hfill\n")
    parts.append("\\par\\vspace{0.4em}\n\\pgfplotslegendfromname{reasoninglegend}\n"
                 "\\caption{Correlations across 13 matched model configurations. External scores "
                 "are on a 0--100 scale; TALD accuracy is on old-law cases under the default "
                 "instruction. Colors identify models. Open circles denote chat, instruct, or "
                 "no-effort configurations; filled circles denote reasoner, thinking, Claude max, "
                 "or GPT low-effort configurations. $\\rho$ is Spearman's rank correlation.}\n"
                 "\\label{fig:reasoning_correlations}\n\\end{figure*}\n")
    (ROOT / "figures/reasoning_correlations.tex").write_text("".join(parts))


if __name__ == "__main__":
    main()


==> others/refresh_preview_refs.py <==
"""Export main-text reference numbers for the standalone appendix preview."""
from pathlib import Path
import re

preview_dir = Path(__file__).resolve().parent
root = preview_dir.parent
aux = (root / "main.aux").read_text()
labels = ("ssec:rq2_knowledge", "fig:fault_types",
          "ssec:rq3_setup", "sssec:rq2_hint", "sssec:rq2_general_reasoning",
          "fig:reasoning_correlations", "tab:default_reasoning",
          "fig:rq1_initial", "fig:rq3_main")
lines = ["% Generated from main.aux; rerun others/refresh_preview_refs.py after compiling the manuscript."]
for label in labels:
    pattern = r"\\newlabel\{" + re.escape(label) + r"\}\{\{([^}]+)\}\{([^}]+)\}"
    match = re.search(pattern, aux)
    if match is None:
        raise ValueError(f"Main-text label not found: {label}")
    lines.append(r"\newlabel{" + label + "}{{" + match[1] + "}{" + match[2] + "}{}{}{}}")
(preview_dir / "TALD_main_references.tex").write_text("\n".join(lines) + "\n")

